The Stringy S-matrix Bootstrap: Maximal Spin and Superpolynomial Softness

We explore the space of meromorphic amplitudes with extra constraints coming from the shape of the leading Regge trajectory. This information comes in two guises: it bounds the maximal spin of exchanged particles of a given mass; it leads to sum rules obeyed by the discontinuity of the amplitude, which express the softness of scattering at high energies. We assume that the leading Regge trajectory is linear, and we derive bounds on the low-energy Wilson coefficients using the dual and primal approaches. For the graviton-graviton scattering in four dimensions, the maximal spin constraint leads to slightly more stringent bounds than those that follow from general constraints of analyticity, crossing, and unitarity. The exponential softness at high energies is manifest in our primal approach and is not used in our implementation of the dual approach. Nevertheless, we observe the agreement between the bounds obtained from both. We conclude that high-energy superpolynomial softness does not leave an obvious imprint on the low-energy observables. We exhibit a unitary three-parameter deformation of the Veneziano amplitude for the open string case. It has a novel, exponentially soft behavior at high energies and fixed angles. We generalize the previous analysis of this regime and present a stringy version of the lower bound on high-energy, fixed-angle scattering by Cerulus and Martin.

==> gridUnitarityc0c1lambda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    398761,      10608]
NotebookOptionsPosition[    396077,      10560]
NotebookOutlinePosition[    396473,      10576]
CellTagsIndexPosition[    396430,      10573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Unitarity of the (c0,c1, \[Lambda]) amplitudes ", "Title",
 CellChangeTimes->{{3.9094819706059837`*^9, 3.909481979173336*^9}, {
   3.9094865415339127`*^9, 3.909486589669591*^9}, 3.909588701410017*^9, {
   3.9095888855579348`*^9, 3.909588886423696*^9}, {3.909589966859009*^9, 
   3.909589970549267*^9}},ExpressionUUID->"0d8624ca-5b66-43cd-acb1-\
af9162245dbd"],

Cell["\<\
The ancillary Mathematica file for the arXiv preprint: \
\[OpenCurlyDoubleQuote]The Stringy S-matrix Bootstrap: Maximal Spin and \
Superpolynomial Softness\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.9095891412443933`*^9, 3.909589216877893*^9}, {
  3.9096462373927317`*^9, 
  3.909646243367614*^9}},ExpressionUUID->"d479caa6-8bb9-4f7a-a1f8-\
83505e57326c"],

Cell[CellGroupData[{

Cell["List of points", "Section",
 CellChangeTimes->{{3.909486323702161*^9, 3.9094863264905567`*^9}, {
  3.909588712710867*^9, 
  3.9095887248793507`*^9}},ExpressionUUID->"0aca6adf-dbdd-4fcf-889f-\
82609b1af396"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Points", " ", "are", " ", "labelled", "  ", "by", " ", 
   RowBox[{"{", 
    RowBox[{"c0", ",", " ", "c1", " ", ",", " ", "\[Lambda]"}], "}"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9094820150618963`*^9, 3.909482031998398*^9}, {
  3.909486593861356*^9, 
  3.909486599753525*^9}},ExpressionUUID->"607be409-d1dc-4cdf-9758-\
11d554dc40cb"],

Cell["\<\
All points for which we have checked unitarity are given in the list \
\[OpenCurlyDoubleQuote]allPoints\[CloseCurlyDoubleQuote]
All points have been checked up to level n=100 and separately at n=150,200. 

Then we performed extra checks on specific points. These are given by 
extraCheck[i] - the list of points where we did the extra check
levelExtra[i] - the levels, where unitarity was checked for these points.

Bellow, in the Main Section we constructed a function which shows for which \
levels unitarity have been explicitly checked for a given point.  \
\[OpenCurlyDoubleQuote]askLevelsChecked[point_]\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.90958874096134*^9, 3.909588948842207*^9}, {
  3.90958966290767*^9, 3.909589808960951*^9}, {3.909646170494643*^9, 
  3.909646226998343*^9}, {3.909646259220766*^9, 
  3.909646292099689*^9}},ExpressionUUID->"c4232ea7-8020-4bc1-a001-\
97a9ea1150a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"allPoints", " ", "=", " ", 
    InterpretationBox[
     DynamicModuleBox[{Typeset`open = False}, 
      TemplateBox[{"List", "ListIcon", 
        GridBox[{{
           RowBox[{
             TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["List", "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox[
              RowBox[{"{", 
                RowBox[{"1734", ",", "3"}], "}"}], "IconizedItem"]}]}, {
           RowBox[{
             TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
             TagBox["409184", "IconizedItem"]}]}}, 
         GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
         "Column", 
         GridBoxItemSize -> {
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
        Dynamic[Typeset`open]},
       "IconizedObject"]],
     {{-1, 
       Rational[7, 20], 
       Rational[1, 24]}, {-1, 
       Rational[2, 5], 
       Rational[1, 24]}, {-1, 
       Rational[9, 20], 
       Rational[1, 24]}, {-1, 
       Rational[1, 2], 
       Rational[1, 24]}, {-1, 
       Rational[11, 20], 
       Rational[1, 24]}, {-1, 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-19, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-19, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-9, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-9, 10], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-9, 10], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-17, 20], 0, 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-17, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-17, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-17, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-17, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-17, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-4, 5], 0, 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-4, 5], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-4, 5], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-3, 4], 0, 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-3, 4], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-3, 4], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-3, 4], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-7, 10], 0, 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-7, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-7, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-7, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-7, 10], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-7, 10], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-13, 20], 0, 
       Rational[1, 24]}, {
       Rational[-13, 20], 0, 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-13, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-13, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-13, 20], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-13, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-13, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-13, 20], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-13, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-13, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-13, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-13, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-13, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-3, 5], 0, 
       Rational[1, 24]}, {
       Rational[-3, 5], 0, 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-3, 5], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-3, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-3, 5], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-3, 5], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-3, 5], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-3, 5], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-3, 5], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-3, 5], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-3, 5], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-3, 5], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-11, 20], 0, 
       Rational[1, 24]}, {
       Rational[-11, 20], 0, 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-11, 20], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-11, 20], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-11, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-11, 20], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-11, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-11, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-11, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-1, 2], 0, 
       Rational[1, 24]}, {
       Rational[-1, 2], 0, 
       Rational[1, 12]}, {
       Rational[-1, 2], 0, 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-1, 2], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-1, 2], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[1, 3]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[3, 8]}, {
       Rational[-1, 2], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[7, 24]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 3]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[3, 8]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[5, 12]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[11, 24]}, {
       Rational[-1, 2], 
       Rational[1, 2], 
       Rational[1, 2]}, {
       Rational[-1, 2], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-1, 2], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-1, 2], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-9, 20], 0, 
       Rational[1, 24]}, {
       Rational[-9, 20], 0, 
       Rational[1, 12]}, {
       Rational[-9, 20], 0, 
       Rational[1, 8]}, {
       Rational[-9, 20], 0, 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[11, 24]}, {
       Rational[-9, 20], 
       Rational[3, 10], 
       Rational[1, 2]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-9, 20], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-9, 20], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[1, 3]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[3, 8]}, {
       Rational[-9, 20], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-9, 20], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-9, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-9, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-9, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-2, 5], 0, 
       Rational[1, 24]}, {
       Rational[-2, 5], 0, 
       Rational[1, 12]}, {
       Rational[-2, 5], 0, 
       Rational[1, 8]}, {
       Rational[-2, 5], 0, 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-2, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[11, 24]}, {
       Rational[-2, 5], 
       Rational[3, 10], 
       Rational[1, 2]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-2, 5], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-2, 5], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[1, 3]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[3, 8]}, {
       Rational[-2, 5], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-2, 5], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-2, 5], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-2, 5], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-2, 5], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-7, 20], 0, 
       Rational[1, 24]}, {
       Rational[-7, 20], 0, 
       Rational[1, 12]}, {
       Rational[-7, 20], 0, 
       Rational[1, 8]}, {
       Rational[-7, 20], 0, 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-7, 20], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-7, 20], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[1, 3]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[3, 8]}, {
       Rational[-7, 20], 
       Rational[9, 20], 
       Rational[5, 12]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-7, 20], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-7, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-7, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-7, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-3, 10], 0, 
       Rational[1, 24]}, {
       Rational[-3, 10], 0, 
       Rational[1, 12]}, {
       Rational[-3, 10], 0, 
       Rational[1, 8]}, {
       Rational[-3, 10], 0, 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[3, 10], 
       Rational[3, 8]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-3, 10], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-3, 10], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-3, 10], 
       Rational[9, 20], 
       Rational[1, 3]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-3, 10], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-3, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-3, 10], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-3, 10], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-1, 4], 0, 
       Rational[1, 24]}, {
       Rational[-1, 4], 0, 
       Rational[1, 12]}, {
       Rational[-1, 4], 0, 
       Rational[1, 8]}, {
       Rational[-1, 4], 0, 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[3, 8]}, {
       Rational[-1, 4], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-1, 4], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[3, 8]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[5, 12]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[11, 24]}, {
       Rational[-1, 4], 
       Rational[2, 5], 
       Rational[1, 2]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-1, 4], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-1, 4], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-1, 4], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-1, 4], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-1, 5], 0, 
       Rational[1, 24]}, {
       Rational[-1, 5], 0, 
       Rational[1, 12]}, {
       Rational[-1, 5], 0, 
       Rational[1, 8]}, {
       Rational[-1, 5], 0, 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[3, 8]}, {
       Rational[-1, 5], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[5, 12]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-1, 5], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-1, 5], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-1, 5], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-1, 5], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-1, 5], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-3, 20], 0, 
       Rational[1, 24]}, {
       Rational[-3, 20], 0, 
       Rational[1, 12]}, {
       Rational[-3, 20], 0, 
       Rational[1, 8]}, {
       Rational[-3, 20], 0, 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-3, 20], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-3, 20], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[-3, 20], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[3, 8]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-3, 20], 
       Rational[3, 10], 
       Rational[11, 24]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[11, 24]}, {
       Rational[-3, 20], 
       Rational[7, 20], 
       Rational[1, 2]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-3, 20], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-3, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-3, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-3, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-1, 10], 0, 
       Rational[1, 24]}, {
       Rational[-1, 10], 0, 
       Rational[1, 12]}, {
       Rational[-1, 10], 0, 
       Rational[1, 8]}, {
       Rational[-1, 10], 0, 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[-1, 10], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[-1, 10], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[-1, 10], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[-1, 10], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[3, 8]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[11, 24]}, {
       Rational[-1, 10], 
       Rational[3, 10], 
       Rational[1, 2]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-1, 10], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-1, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-1, 10], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-1, 10], 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[-1, 20], 0, 
       Rational[1, 24]}, {
       Rational[-1, 20], 0, 
       Rational[1, 12]}, {
       Rational[-1, 20], 0, 
       Rational[1, 8]}, {
       Rational[-1, 20], 0, 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[-1, 20], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[-1, 20], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[-1, 20], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[-1, 20], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[5, 12]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[11, 24]}, {
       Rational[-1, 20], 
       Rational[3, 10], 
       Rational[1, 2]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[5, 24]}, {
       Rational[-1, 20], 
       Rational[1, 2], 
       Rational[1, 4]}, {
       Rational[-1, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[-1, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[-1, 20], 
       Rational[3, 5], 
       Rational[1, 24]}, {0, 
       Rational[1, 20], 
       Rational[1, 24]}, {0, 
       Rational[1, 20], 
       Rational[1, 12]}, {0, 
       Rational[1, 20], 
       Rational[1, 8]}, {0, 
       Rational[1, 20], 
       Rational[1, 6]}, {0, 
       Rational[1, 20], 
       Rational[5, 24]}, {0, 
       Rational[1, 20], 
       Rational[1, 4]}, {0, 
       Rational[1, 20], 
       Rational[7, 24]}, {0, 
       Rational[1, 10], 
       Rational[1, 24]}, {0, 
       Rational[1, 10], 
       Rational[1, 12]}, {0, 
       Rational[1, 10], 
       Rational[1, 8]}, {0, 
       Rational[1, 10], 
       Rational[1, 6]}, {0, 
       Rational[1, 10], 
       Rational[5, 24]}, {0, 
       Rational[1, 10], 
       Rational[1, 4]}, {0, 
       Rational[1, 10], 
       Rational[7, 24]}, {0, 
       Rational[1, 10], 
       Rational[1, 3]}, {0, 
       Rational[1, 10], 
       Rational[3, 8]}, {0, 
       Rational[3, 20], 
       Rational[1, 24]}, {0, 
       Rational[3, 20], 
       Rational[1, 12]}, {0, 
       Rational[3, 20], 
       Rational[1, 8]}, {0, 
       Rational[3, 20], 
       Rational[1, 6]}, {0, 
       Rational[3, 20], 
       Rational[5, 24]}, {0, 
       Rational[3, 20], 
       Rational[1, 4]}, {0, 
       Rational[3, 20], 
       Rational[7, 24]}, {0, 
       Rational[3, 20], 
       Rational[1, 3]}, {0, 
       Rational[3, 20], 
       Rational[3, 8]}, {0, 
       Rational[3, 20], 
       Rational[5, 12]}, {0, 
       Rational[3, 20], 
       Rational[11, 24]}, {0, 
       Rational[1, 5], 
       Rational[1, 24]}, {0, 
       Rational[1, 5], 
       Rational[1, 12]}, {0, 
       Rational[1, 5], 
       Rational[1, 8]}, {0, 
       Rational[1, 5], 
       Rational[1, 6]}, {0, 
       Rational[1, 5], 
       Rational[5, 24]}, {0, 
       Rational[1, 5], 
       Rational[1, 4]}, {0, 
       Rational[1, 5], 
       Rational[7, 24]}, {0, 
       Rational[1, 5], 
       Rational[1, 3]}, {0, 
       Rational[1, 5], 
       Rational[3, 8]}, {0, 
       Rational[1, 5], 
       Rational[5, 12]}, {0, 
       Rational[1, 4], 
       Rational[1, 24]}, {0, 
       Rational[1, 4], 
       Rational[1, 12]}, {0, 
       Rational[1, 4], 
       Rational[1, 8]}, {0, 
       Rational[1, 4], 
       Rational[1, 6]}, {0, 
       Rational[1, 4], 
       Rational[5, 24]}, {0, 
       Rational[1, 4], 
       Rational[1, 4]}, {0, 
       Rational[1, 4], 
       Rational[7, 24]}, {0, 
       Rational[1, 4], 
       Rational[1, 3]}, {0, 
       Rational[1, 4], 
       Rational[3, 8]}, {0, 
       Rational[1, 4], 
       Rational[5, 12]}, {0, 
       Rational[3, 10], 
       Rational[1, 24]}, {0, 
       Rational[3, 10], 
       Rational[1, 12]}, {0, 
       Rational[3, 10], 
       Rational[1, 8]}, {0, 
       Rational[3, 10], 
       Rational[1, 6]}, {0, 
       Rational[3, 10], 
       Rational[5, 24]}, {0, 
       Rational[3, 10], 
       Rational[1, 4]}, {0, 
       Rational[3, 10], 
       Rational[7, 24]}, {0, 
       Rational[7, 20], 
       Rational[1, 24]}, {0, 
       Rational[7, 20], 
       Rational[1, 12]}, {0, 
       Rational[7, 20], 
       Rational[1, 8]}, {0, 
       Rational[7, 20], 
       Rational[1, 6]}, {0, 
       Rational[7, 20], 
       Rational[5, 24]}, {0, 
       Rational[7, 20], 
       Rational[1, 4]}, {0, 
       Rational[7, 20], 
       Rational[7, 24]}, {0, 
       Rational[2, 5], 
       Rational[1, 24]}, {0, 
       Rational[2, 5], 
       Rational[1, 12]}, {0, 
       Rational[2, 5], 
       Rational[1, 8]}, {0, 
       Rational[2, 5], 
       Rational[1, 6]}, {0, 
       Rational[2, 5], 
       Rational[5, 24]}, {0, 
       Rational[2, 5], 
       Rational[1, 4]}, {0, 
       Rational[2, 5], 
       Rational[7, 24]}, {0, 
       Rational[2, 5], 
       Rational[1, 3]}, {0, 
       Rational[9, 20], 
       Rational[1, 24]}, {0, 
       Rational[9, 20], 
       Rational[1, 12]}, {0, 
       Rational[9, 20], 
       Rational[1, 8]}, {0, 
       Rational[9, 20], 
       Rational[1, 6]}, {0, 
       Rational[9, 20], 
       Rational[5, 24]}, {0, 
       Rational[9, 20], 
       Rational[1, 4]}, {0, 
       Rational[9, 20], 
       Rational[7, 24]}, {0, 
       Rational[1, 2], 
       Rational[1, 24]}, {0, 
       Rational[1, 2], 
       Rational[1, 12]}, {0, 
       Rational[1, 2], 
       Rational[1, 8]}, {0, 
       Rational[1, 2], 
       Rational[1, 6]}, {0, 
       Rational[1, 2], 
       Rational[5, 24]}, {0, 
       Rational[1, 2], 
       Rational[1, 4]}, {0, 
       Rational[1, 2], 
       Rational[7, 24]}, {0, 
       Rational[1, 2], 
       Rational[1, 3]}, {0, 
       Rational[1, 2], 
       Rational[3, 8]}, {0, 
       Rational[1, 2], 
       Rational[5, 12]}, {0, 
       Rational[1, 2], 
       Rational[11, 24]}, {0, 
       Rational[1, 2], 
       Rational[1, 2]}, {0, 
       Rational[11, 20], 
       Rational[1, 24]}, {0, 
       Rational[11, 20], 
       Rational[1, 12]}, {0, 
       Rational[3, 5], 
       Rational[1, 24]}, {
       Rational[1, 20], 0, 
       Rational[1, 24]}, {
       Rational[1, 20], 0, 
       Rational[1, 12]}, {
       Rational[1, 20], 0, 
       Rational[1, 8]}, {
       Rational[1, 20], 0, 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[1, 20], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[1, 20], 
       Rational[3, 20], 
       Rational[11, 24]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[1, 20], 
       Rational[1, 5], 
       Rational[11, 24]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[1, 20], 
       Rational[1, 4], 
       Rational[5, 12]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[5, 24]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[1, 4]}, {
       Rational[1, 20], 
       Rational[9, 20], 
       Rational[7, 24]}, {
       Rational[1, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[1, 20], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[1, 20], 
       Rational[1, 2], 
       Rational[1, 6]}, {
       Rational[1, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[1, 20], 
       Rational[11, 20], 
       Rational[1, 12]}, {
       Rational[1, 10], 0, 
       Rational[1, 24]}, {
       Rational[1, 10], 0, 
       Rational[1, 12]}, {
       Rational[1, 10], 0, 
       Rational[1, 8]}, {
       Rational[1, 10], 0, 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[1, 10], 
       Rational[3, 20], 
       Rational[11, 24]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[1, 10], 
       Rational[1, 5], 
       Rational[11, 24]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[5, 12]}, {
       Rational[1, 10], 
       Rational[1, 4], 
       Rational[11, 24]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[1, 4]}, {
       Rational[1, 10], 
       Rational[2, 5], 
       Rational[7, 24]}, {
       Rational[1, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[9, 20], 
       Rational[1, 6]}, {
       Rational[1, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[1, 10], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[1, 10], 
       Rational[1, 2], 
       Rational[1, 8]}, {
       Rational[1, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[3, 20], 0, 
       Rational[1, 24]}, {
       Rational[3, 20], 0, 
       Rational[1, 12]}, {
       Rational[3, 20], 0, 
       Rational[1, 8]}, {
       Rational[3, 20], 0, 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[3, 20], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[3, 20], 
       Rational[1, 5], 
       Rational[11, 24]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[7, 20], 
       Rational[3, 8]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[1, 6]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[5, 24]}, {
       Rational[3, 20], 
       Rational[2, 5], 
       Rational[1, 3]}, {
       Rational[3, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[9, 20], 
       Rational[1, 8]}, {
       Rational[3, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[3, 20], 
       Rational[1, 2], 
       Rational[1, 12]}, {
       Rational[3, 20], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[1, 5], 0, 
       Rational[1, 24]}, {
       Rational[1, 5], 0, 
       Rational[1, 12]}, {
       Rational[1, 5], 0, 
       Rational[1, 8]}, {
       Rational[1, 5], 0, 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[1, 5], 
       Rational[3, 20], 
       Rational[5, 12]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[3, 8]}, {
       Rational[1, 5], 
       Rational[1, 5], 
       Rational[5, 12]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[1, 4], 
       Rational[3, 8]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[3, 10], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 6]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[5, 24]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 4]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[7, 24]}, {
       Rational[1, 5], 
       Rational[7, 20], 
       Rational[1, 3]}, {
       Rational[1, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[2, 5], 
       Rational[1, 8]}, {
       Rational[1, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[9, 20], 
       Rational[1, 12]}, {
       Rational[1, 5], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[1, 5], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[1, 4], 0, 
       Rational[1, 24]}, {
       Rational[1, 4], 0, 
       Rational[1, 12]}, {
       Rational[1, 4], 0, 
       Rational[1, 8]}, {
       Rational[1, 4], 0, 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[1, 4], 
       Rational[1, 10], 
       Rational[3, 8]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[1, 4], 
       Rational[3, 20], 
       Rational[3, 8]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[1, 5], 
       Rational[1, 3]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[1, 4], 
       Rational[1, 3]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[1, 6]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[5, 24]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[1, 4]}, {
       Rational[1, 4], 
       Rational[3, 10], 
       Rational[7, 24]}, {
       Rational[1, 4], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[7, 20], 
       Rational[1, 8]}, {
       Rational[1, 4], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[1, 4], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[1, 4], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[3, 10], 0, 
       Rational[1, 24]}, {
       Rational[3, 10], 0, 
       Rational[1, 12]}, {
       Rational[3, 10], 0, 
       Rational[1, 8]}, {
       Rational[3, 10], 0, 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[3, 10], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[3, 10], 
       Rational[1, 10], 
       Rational[1, 3]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[3, 10], 
       Rational[3, 20], 
       Rational[1, 3]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[3, 10], 
       Rational[1, 5], 
       Rational[7, 24]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[1, 6]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[5, 24]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[1, 4]}, {
       Rational[3, 10], 
       Rational[1, 4], 
       Rational[7, 24]}, {
       Rational[3, 10], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[3, 10], 
       Rational[1, 8]}, {
       Rational[3, 10], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[2, 5], 
       Rational[1, 12]}, {
       Rational[3, 10], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[3, 10], 
       Rational[11, 20], 
       Rational[1, 24]}, {
       Rational[7, 20], 0, 
       Rational[1, 24]}, {
       Rational[7, 20], 0, 
       Rational[1, 12]}, {
       Rational[7, 20], 0, 
       Rational[1, 8]}, {
       Rational[7, 20], 0, 
       Rational[1, 6]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[7, 20], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[7, 20], 
       Rational[1, 10], 
       Rational[7, 24]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[1, 6]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[5, 24]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[7, 20], 
       Rational[3, 20], 
       Rational[7, 24]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[1, 8]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[1, 6]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[5, 24]}, {
       Rational[7, 20], 
       Rational[1, 5], 
       Rational[1, 4]}, {
       Rational[7, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[1, 4], 
       Rational[1, 8]}, {
       Rational[7, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[3, 10], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[7, 20], 
       Rational[1, 12]}, {
       Rational[7, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[7, 20], 
       Rational[1, 2], 
       Rational[1, 24]}, {
       Rational[2, 5], 0, 
       Rational[1, 24]}, {
       Rational[2, 5], 0, 
       Rational[1, 12]}, {
       Rational[2, 5], 0, 
       Rational[1, 8]}, {
       Rational[2, 5], 0, 
       Rational[1, 6]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[2, 5], 
       Rational[1, 20], 
       Rational[7, 24]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[1, 6]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[5, 24]}, {
       Rational[2, 5], 
       Rational[1, 10], 
       Rational[1, 4]}, {
       Rational[2, 5], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[2, 5], 
       Rational[3, 20], 
       Rational[1, 8]}, {
       Rational[2, 5], 
       Rational[3, 20], 
       Rational[1, 4]}, {
       Rational[2, 5], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[2, 5], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[1, 4], 
       Rational[1, 12]}, {
       Rational[2, 5], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[2, 5], 
       Rational[9, 20], 
       Rational[1, 24]}, {
       Rational[9, 20], 0, 
       Rational[1, 24]}, {
       Rational[9, 20], 0, 
       Rational[1, 12]}, {
       Rational[9, 20], 0, 
       Rational[1, 8]}, {
       Rational[9, 20], 0, 
       Rational[1, 6]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[1, 8]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[1, 6]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[5, 24]}, {
       Rational[9, 20], 
       Rational[1, 20], 
       Rational[1, 4]}, {
       Rational[9, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[9, 20], 
       Rational[1, 10], 
       Rational[1, 8]}, {
       Rational[9, 20], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[9, 20], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[1, 5], 
       Rational[1, 12]}, {
       Rational[9, 20], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[7, 20], 
       Rational[1, 24]}, {
       Rational[9, 20], 
       Rational[2, 5], 
       Rational[1, 24]}, {
       Rational[1, 2], 0, 
       Rational[1, 24]}, {
       Rational[1, 2], 0, 
       Rational[1, 12]}, {
       Rational[1, 2], 0, 
       Rational[1, 8]}, {
       Rational[1, 2], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[1, 2], 
       Rational[1, 20], 
       Rational[1, 12]}, {
       Rational[1, 2], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[1, 2], 
       Rational[1, 10], 
       Rational[1, 12]}, {
       Rational[1, 2], 
       Rational[3, 20], 
       Rational[1, 24]}, {
       Rational[1, 2], 
       Rational[3, 20], 
       Rational[1, 12]}, {
       Rational[1, 2], 
       Rational[1, 5], 
       Rational[1, 24]}, {
       Rational[1, 2], 
       Rational[1, 4], 
       Rational[1, 24]}, {
       Rational[1, 2], 
       Rational[3, 10], 
       Rational[1, 24]}, {
       Rational[11, 20], 0, 
       Rational[1, 24]}, {
       Rational[11, 20], 
       Rational[1, 20], 
       Rational[1, 24]}, {
       Rational[11, 20], 
       Rational[1, 10], 
       Rational[1, 24]}, {
       Rational[11, 20], 
       Rational[3, 20], 
       Rational[1, 24]}},
     SelectWithContents->True,
     Selectable->False]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
    "unitary", " ", "points", " ", "that", " ", "we", " ", "checked"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.909565230511528*^9, 3.9095652406206827`*^9}, {
  3.909646310965946*^9, 
  3.909646332135502*^9}},ExpressionUUID->"62b4d661-b3a3-4445-80f2-\
2696fe2558c6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "list", " ", "extra", " ", "checks", " ", 
    "performed", " ", "on", " ", "specific", " ", "points"}], ",", " ", 
   RowBox[{
   "we", " ", "focus", " ", "on", " ", "the", " ", "points", " ", "with", " ",
     "the", " ", "maximum", " ", "\[Lambda]", " ", "for", " ", "each", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c0", ",", "c1"}], "}"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.909486808316414*^9, 3.909486854849882*^9}, {
  3.909572137503139*^9, 3.909572178872212*^9}, {3.9095889537311277`*^9, 
  3.909588982899292*^9}, {3.909590148621496*^9, 3.909590152243821*^9}, {
  3.909646339751734*^9, 
  3.909646350566298*^9}},ExpressionUUID->"73fce8ea-0a1d-4033-940b-\
e45c8d80c148"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "1", "]"}], " ", "=", " ", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"89", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["17856", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{
      Rational[3, 10], 0, 
      Rational[1, 8]}, {
      Rational[3, 10], 0, 
      Rational[1, 6]}, {
      Rational[7, 20], 0, 
      Rational[1, 24]}, {
      Rational[7, 20], 0, 
      Rational[1, 12]}, {
      Rational[7, 20], 0, 
      Rational[1, 8]}, {
      Rational[7, 20], 0, 
      Rational[1, 6]}, {
      Rational[2, 5], 0, 
      Rational[1, 24]}, {
      Rational[2, 5], 0, 
      Rational[1, 12]}, {
      Rational[2, 5], 0, 
      Rational[1, 8]}, {
      Rational[2, 5], 0, 
      Rational[1, 6]}, {
      Rational[9, 20], 0, 
      Rational[1, 24]}, {
      Rational[9, 20], 0, 
      Rational[1, 12]}, {
      Rational[9, 20], 0, 
      Rational[1, 8]}, {
      Rational[9, 20], 0, 
      Rational[1, 6]}, {
      Rational[1, 2], 0, 
      Rational[1, 24]}, {
      Rational[1, 2], 0, 
      Rational[1, 12]}, {
      Rational[1, 2], 0, 
      Rational[1, 8]}, {
      Rational[11, 20], 0, 
      Rational[1, 24]}, {
      Rational[-17, 20], 0, 
      Rational[1, 24]}, {
      Rational[-4, 5], 0, 
      Rational[1, 24]}, {
      Rational[-3, 4], 0, 
      Rational[1, 24]}, {
      Rational[-7, 10], 0, 
      Rational[1, 24]}, {
      Rational[-13, 20], 0, 
      Rational[1, 24]}, {
      Rational[-13, 20], 0, 
      Rational[1, 12]}, {
      Rational[-3, 5], 0, 
      Rational[1, 24]}, {
      Rational[-3, 5], 0, 
      Rational[1, 12]}, {
      Rational[-11, 20], 0, 
      Rational[1, 24]}, {
      Rational[-11, 20], 0, 
      Rational[1, 12]}, {
      Rational[-1, 2], 0, 
      Rational[1, 24]}, {
      Rational[-1, 2], 0, 
      Rational[1, 12]}, {
      Rational[-1, 2], 0, 
      Rational[1, 8]}, {
      Rational[-9, 20], 0, 
      Rational[1, 24]}, {
      Rational[-9, 20], 0, 
      Rational[1, 12]}, {
      Rational[-9, 20], 0, 
      Rational[1, 8]}, {
      Rational[-9, 20], 0, 
      Rational[1, 6]}, {
      Rational[-2, 5], 0, 
      Rational[1, 24]}, {
      Rational[-2, 5], 0, 
      Rational[1, 12]}, {
      Rational[-2, 5], 0, 
      Rational[1, 8]}, {
      Rational[-2, 5], 0, 
      Rational[1, 6]}, {
      Rational[-7, 20], 0, 
      Rational[1, 24]}, {
      Rational[-1, 5], 0, 
      Rational[1, 8]}, {
      Rational[-1, 5], 0, 
      Rational[1, 6]}, {
      Rational[-3, 20], 0, 
      Rational[1, 24]}, {
      Rational[-3, 20], 0, 
      Rational[1, 12]}, {
      Rational[-7, 20], 0, 
      Rational[1, 12]}, {
      Rational[-7, 20], 0, 
      Rational[1, 8]}, {
      Rational[-7, 20], 0, 
      Rational[1, 6]}, {
      Rational[-3, 10], 0, 
      Rational[1, 24]}, {
      Rational[-3, 10], 0, 
      Rational[1, 12]}, {
      Rational[-3, 10], 0, 
      Rational[1, 8]}, {
      Rational[-3, 10], 0, 
      Rational[1, 6]}, {
      Rational[-1, 4], 0, 
      Rational[1, 24]}, {
      Rational[-1, 4], 0, 
      Rational[1, 12]}, {
      Rational[-1, 4], 0, 
      Rational[1, 8]}, {
      Rational[-1, 4], 0, 
      Rational[1, 6]}, {
      Rational[-1, 5], 0, 
      Rational[1, 24]}, {
      Rational[-1, 5], 0, 
      Rational[1, 12]}, {
      Rational[-3, 20], 0, 
      Rational[1, 8]}, {
      Rational[-3, 20], 0, 
      Rational[1, 6]}, {
      Rational[-1, 10], 0, 
      Rational[1, 24]}, {
      Rational[-1, 10], 0, 
      Rational[1, 12]}, {
      Rational[-1, 10], 0, 
      Rational[1, 8]}, {
      Rational[-1, 10], 0, 
      Rational[1, 6]}, {
      Rational[-1, 20], 0, 
      Rational[1, 24]}, {
      Rational[-1, 20], 0, 
      Rational[1, 12]}, {
      Rational[-1, 20], 0, 
      Rational[1, 8]}, {
      Rational[-1, 20], 0, 
      Rational[1, 6]}, {
      Rational[1, 20], 0, 
      Rational[1, 24]}, {
      Rational[1, 20], 0, 
      Rational[1, 12]}, {
      Rational[1, 20], 0, 
      Rational[1, 8]}, {
      Rational[1, 20], 0, 
      Rational[1, 6]}, {
      Rational[1, 10], 0, 
      Rational[1, 24]}, {
      Rational[1, 10], 0, 
      Rational[1, 12]}, {
      Rational[1, 10], 0, 
      Rational[1, 8]}, {
      Rational[1, 10], 0, 
      Rational[1, 6]}, {
      Rational[3, 20], 0, 
      Rational[1, 24]}, {
      Rational[3, 20], 0, 
      Rational[1, 12]}, {
      Rational[3, 20], 0, 
      Rational[1, 8]}, {
      Rational[3, 20], 0, 
      Rational[1, 6]}, {
      Rational[1, 5], 0, 
      Rational[1, 24]}, {
      Rational[1, 5], 0, 
      Rational[1, 12]}, {
      Rational[1, 5], 0, 
      Rational[1, 8]}, {
      Rational[1, 5], 0, 
      Rational[1, 6]}, {
      Rational[1, 4], 0, 
      Rational[1, 24]}, {
      Rational[1, 4], 0, 
      Rational[1, 12]}, {
      Rational[1, 4], 0, 
      Rational[1, 8]}, {
      Rational[1, 4], 0, 
      Rational[1, 6]}, {
      Rational[3, 10], 0, 
      Rational[1, 24]}, {
      Rational[3, 10], 0, 
      Rational[1, 12]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "250", ",", "300", ",", " ", "325", ",", " ", "350", ",", " ", "400"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909482738859107*^9, 3.9094828154169188`*^9}, {
  3.9094829290385513`*^9, 3.909482930032217*^9}, {3.909482987730229*^9, 
  3.909483012653748*^9}, {3.90948686330779*^9, 3.909486864760639*^9}},
 CellLabel->
  "In[683]:=",ExpressionUUID->"9b7669f6-df31-47ce-8874-95cfda373d1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "2", "]"}], " ", "=", " ", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"19", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["4560", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{0, 
      Rational[1, 2], 
      Rational[1, 2]}, {
      Rational[-1, 2], 
      Rational[1, 2], 
      Rational[1, 2]}, {
      Rational[-3, 20], 
      Rational[7, 20], 
      Rational[1, 2]}, {
      Rational[-1, 10], 
      Rational[3, 10], 
      Rational[1, 2]}, {
      Rational[-1, 20], 
      Rational[3, 10], 
      Rational[1, 2]}, {
      Rational[-11, 20], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-1, 2], 
      Rational[7, 20], 
      Rational[1, 2]}, {
      Rational[-1, 2], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-9, 20], 
      Rational[3, 10], 
      Rational[1, 2]}, {
      Rational[-9, 20], 
      Rational[7, 20], 
      Rational[1, 2]}, {
      Rational[-9, 20], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-2, 5], 
      Rational[3, 10], 
      Rational[1, 2]}, {
      Rational[-2, 5], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-7, 20], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-3, 10], 
      Rational[7, 20], 
      Rational[1, 2]}, {
      Rational[-3, 10], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-1, 4], 
      Rational[7, 20], 
      Rational[1, 2]}, {
      Rational[-1, 4], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-1, 5], 
      Rational[7, 20], 
      Rational[1, 2]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "250", ",", "300", ",", " ", "350", ",", " ", "400", ",", " ", "450", ",",
      " ", "451", ",", " ", "500", ",", " ", "501", ",", " ", "600"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909482918911769*^9, 3.9094830293322268`*^9}, {
  3.9094834465144453`*^9, 3.9094834539730864`*^9}, {3.909483880682095*^9, 
  3.90948388139762*^9}, {3.909486868551141*^9, 3.909486869334379*^9}},
 CellLabel->
  "In[685]:=",ExpressionUUID->"f9fa7b27-ba1e-4474-856e-1f28c10daad4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "3", "]"}], " ", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"11", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["2400", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{
      Rational[-17, 20], 0, 
      Rational[1, 24]}, {
      Rational[-13, 20], 0, 
      Rational[1, 12]}, {
      Rational[-1, 2], 0, 
      Rational[1, 8]}, {
      Rational[-1, 2], 
      Rational[1, 2], 
      Rational[1, 2]}, {
      Rational[-9, 20], 0, 
      Rational[1, 6]}, {
      Rational[-9, 20], 
      Rational[1, 20], 
      Rational[5, 24]}, {0, 
      Rational[1, 2], 
      Rational[1, 2]}, {
      Rational[1, 5], 
      Rational[1, 5], 
      Rational[5, 12]}, {
      Rational[2, 5], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[2, 5], 0, 
      Rational[1, 6]}, {
      Rational[9, 20], 0, 
      Rational[1, 6]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"250", ",", "300", ",", "301", ",", "400", ",", "401"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.909483778631723*^9, 3.909483796430571*^9}, {
  3.909483906851769*^9, 3.909483928119688*^9}, {3.909486871169997*^9, 
  3.909486872081725*^9}, {3.909571690594963*^9, 3.909571693641156*^9}},
 CellLabel->
  "In[687]:=",ExpressionUUID->"c394dd42-99fd-4896-aa40-923a21be45bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "4", "]"}], "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"10", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["2160", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{
      Rational[-1, 2], 
      Rational[1, 2], 
      Rational[1, 2]}, {0, 
      Rational[1, 2], 
      Rational[1, 2]}, {
      Rational[1, 5], 
      Rational[1, 5], 
      Rational[5, 12]}, {
      Rational[2, 5], 
      Rational[1, 20], 
      Rational[7, 24]}, {-1, 
      Rational[7, 20], 
      Rational[1, 24]}, {-1, 
      Rational[2, 5], 
      Rational[1, 24]}, {-1, 
      Rational[9, 20], 
      Rational[1, 24]}, {-1, 
      Rational[1, 2], 
      Rational[1, 24]}, {-1, 
      Rational[11, 20], 
      Rational[1, 24]}, {-1, 
      Rational[3, 5], 
      Rational[1, 24]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "4", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"250", ",", "300", ",", "350", ",", "400", ",", "450"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9094839864219847`*^9, 3.909484020439636*^9}, {
   3.9094841984007263`*^9, 3.909484198712957*^9}, {3.909485911183734*^9, 
   3.909485924282428*^9}, {3.909486874567738*^9, 3.9094868753805857`*^9}, 
   3.909572048004395*^9},
 CellLabel->
  "In[689]:=",ExpressionUUID->"e8b6bc6d-c991-4a14-b8e2-5210d40be1f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "5", "]"}], " ", "=", " ", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"10", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["2440", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{
      Rational[-13, 20], 
      Rational[2, 5], 
      Rational[3, 8]}, {
      Rational[-13, 20], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-3, 5], 
      Rational[7, 20], 
      Rational[3, 8]}, {
      Rational[-3, 5], 
      Rational[2, 5], 
      Rational[5, 12]}, {
      Rational[-3, 5], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-11, 20], 
      Rational[7, 20], 
      Rational[5, 12]}, {
      Rational[-11, 20], 
      Rational[2, 5], 
      Rational[1, 2]}, {
      Rational[-1, 2], 
      Rational[3, 10], 
      Rational[5, 12]}, {
      Rational[-9, 20], 
      Rational[3, 10], 
      Rational[1, 2]}, {
      Rational[3, 20], 
      Rational[2, 5], 
      Rational[1, 3]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "5", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "250", ",", "300", ",", "301", ",", "350", ",", "400", ",", "401"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909497718084074*^9, 3.909497721430138*^9}, {
  3.909497757835188*^9, 3.9094978032771397`*^9}},
 CellLabel->
  "In[691]:=",ExpressionUUID->"d177f8c2-5e5d-407e-ad33-cb61ee4af330"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"extraCheck", "[", "6", "]"}], " ", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"309", ",", "3"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["73768", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{
      Rational[-19, 20], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[7, 20], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[2, 5], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[1, 2], 
      Rational[1, 24]}, {
      Rational[-19, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-19, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[1, 20], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[1, 10], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[3, 20], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[1, 5], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[7, 20], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[2, 5], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[-9, 10], 
      Rational[1, 2], 
      Rational[1, 12]}, {
      Rational[-9, 10], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-9, 10], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[1, 20], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[1, 10], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[3, 20], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[1, 5], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[7, 20], 
      Rational[1, 24]}, {
      Rational[-17, 20], 
      Rational[2, 5], 
      Rational[1, 12]}, {
      Rational[-17, 20], 
      Rational[9, 20], 
      Rational[1, 12]}, {
      Rational[-17, 20], 
      Rational[1, 2], 
      Rational[1, 12]}, {
      Rational[-17, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-17, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[1, 20], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[1, 10], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[3, 20], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[1, 5], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[-4, 5], 
      Rational[3, 10], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[7, 20], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[2, 5], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[9, 20], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[1, 2], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-4, 5], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-3, 4], 
      Rational[1, 20], 
      Rational[1, 24]}, {
      Rational[-3, 4], 
      Rational[1, 10], 
      Rational[1, 24]}, {
      Rational[-3, 4], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[1, 5], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[1, 4], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[3, 10], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[7, 20], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[2, 5], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[9, 20], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[1, 2], 
      Rational[1, 8]}, {
      Rational[-3, 4], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-3, 4], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-7, 10], 
      Rational[1, 20], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[1, 10], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[1, 5], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[1, 4], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[3, 10], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[7, 20], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[2, 5], 
      Rational[1, 8]}, {
      Rational[-7, 10], 
      Rational[9, 20], 
      Rational[1, 8]}, {
      Rational[-7, 10], 
      Rational[1, 2], 
      Rational[1, 8]}, {
      Rational[-7, 10], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-7, 10], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-13, 20], 
      Rational[1, 20], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[1, 10], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[1, 5], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[1, 4], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[3, 10], 
      Rational[1, 8]}, {
      Rational[-13, 20], 
      Rational[7, 20], 
      Rational[1, 8]}, {
      Rational[-13, 20], 
      Rational[1, 2], 
      Rational[1, 6]}, {
      Rational[-13, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-13, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-3, 5], 
      Rational[1, 20], 
      Rational[1, 12]}, {
      Rational[-3, 5], 
      Rational[1, 10], 
      Rational[1, 12]}, {
      Rational[-3, 5], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[-3, 5], 
      Rational[1, 5], 
      Rational[1, 8]}, {
      Rational[-3, 5], 
      Rational[1, 4], 
      Rational[1, 8]}, {
      Rational[-3, 5], 
      Rational[3, 10], 
      Rational[1, 8]}, {
      Rational[-3, 5], 
      Rational[1, 2], 
      Rational[5, 24]}, {
      Rational[-3, 5], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-3, 5], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-11, 20], 
      Rational[1, 20], 
      Rational[1, 8]}, {
      Rational[-11, 20], 
      Rational[1, 10], 
      Rational[1, 8]}, {
      Rational[-11, 20], 
      Rational[3, 20], 
      Rational[1, 8]}, {
      Rational[-11, 20], 
      Rational[1, 5], 
      Rational[1, 8]}, {
      Rational[-11, 20], 
      Rational[1, 4], 
      Rational[1, 6]}, {
      Rational[-11, 20], 
      Rational[3, 10], 
      Rational[1, 6]}, {
      Rational[-11, 20], 
      Rational[9, 20], 
      Rational[1, 4]}, {
      Rational[-11, 20], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-11, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-11, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-1, 2], 
      Rational[1, 20], 
      Rational[1, 6]}, {
      Rational[-1, 2], 
      Rational[1, 10], 
      Rational[5, 24]}, {
      Rational[-1, 2], 
      Rational[3, 20], 
      Rational[1, 6]}, {
      Rational[-1, 2], 
      Rational[1, 5], 
      Rational[1, 6]}, {
      Rational[-1, 2], 
      Rational[1, 4], 
      Rational[1, 6]}, {
      Rational[-1, 2], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-1, 2], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-1, 2], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-9, 20], 
      Rational[1, 10], 
      Rational[1, 4]}, {
      Rational[-9, 20], 
      Rational[3, 20], 
      Rational[1, 4]}, {
      Rational[-9, 20], 
      Rational[1, 5], 
      Rational[1, 6]}, {
      Rational[-9, 20], 
      Rational[1, 4], 
      Rational[5, 24]}, {
      Rational[-9, 20], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-9, 20], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-9, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-9, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-2, 5], 
      Rational[1, 20], 
      Rational[5, 24]}, {
      Rational[-2, 5], 
      Rational[1, 10], 
      Rational[1, 4]}, {
      Rational[-2, 5], 
      Rational[3, 20], 
      Rational[7, 24]}, {
      Rational[-2, 5], 
      Rational[1, 5], 
      Rational[5, 24]}, {
      Rational[-2, 5], 
      Rational[1, 4], 
      Rational[5, 24]}, {
      Rational[-2, 5], 
      Rational[7, 20], 
      Rational[5, 12]}, {
      Rational[-2, 5], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-2, 5], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-2, 5], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-2, 5], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-7, 20], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-7, 20], 
      Rational[1, 10], 
      Rational[7, 24]}, {
      Rational[-7, 20], 
      Rational[3, 20], 
      Rational[7, 24]}, {
      Rational[-7, 20], 
      Rational[1, 5], 
      Rational[1, 3]}, {
      Rational[-7, 20], 
      Rational[1, 4], 
      Rational[1, 4]}, {
      Rational[-7, 20], 
      Rational[3, 10], 
      Rational[1, 3]}, {
      Rational[-7, 20], 
      Rational[7, 20], 
      Rational[11, 24]}, {
      Rational[-7, 20], 
      Rational[9, 20], 
      Rational[5, 12]}, {
      Rational[-7, 20], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-7, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-7, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-3, 10], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-3, 10], 
      Rational[1, 10], 
      Rational[7, 24]}, {
      Rational[-3, 10], 
      Rational[3, 20], 
      Rational[1, 3]}, {
      Rational[-3, 10], 
      Rational[1, 5], 
      Rational[1, 3]}, {
      Rational[-3, 10], 
      Rational[1, 4], 
      Rational[7, 24]}, {
      Rational[-3, 10], 
      Rational[3, 10], 
      Rational[3, 8]}, {
      Rational[-3, 10], 
      Rational[9, 20], 
      Rational[1, 3]}, {
      Rational[-3, 10], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-3, 10], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-3, 10], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-1, 4], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-1, 4], 
      Rational[1, 10], 
      Rational[1, 3]}, {
      Rational[-1, 4], 
      Rational[3, 20], 
      Rational[1, 3]}, {
      Rational[-1, 4], 
      Rational[1, 5], 
      Rational[3, 8]}, {
      Rational[-1, 4], 
      Rational[1, 4], 
      Rational[1, 3]}, {
      Rational[-1, 4], 
      Rational[3, 10], 
      Rational[5, 12]}, {
      Rational[-1, 4], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[-1, 4], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-1, 4], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-1, 4], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-1, 5], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-1, 5], 
      Rational[1, 10], 
      Rational[1, 3]}, {
      Rational[-1, 5], 
      Rational[3, 20], 
      Rational[3, 8]}, {
      Rational[-1, 5], 
      Rational[1, 5], 
      Rational[3, 8]}, {
      Rational[-1, 5], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[-1, 5], 
      Rational[3, 10], 
      Rational[5, 12]}, {
      Rational[-1, 5], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[-1, 5], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[-1, 5], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-1, 5], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-1, 5], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-3, 20], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-3, 20], 
      Rational[1, 10], 
      Rational[1, 3]}, {
      Rational[-3, 20], 
      Rational[3, 20], 
      Rational[3, 8]}, {
      Rational[-3, 20], 
      Rational[1, 5], 
      Rational[3, 8]}, {
      Rational[-3, 20], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[-3, 20], 
      Rational[3, 10], 
      Rational[11, 24]}, {
      Rational[-3, 20], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[-3, 20], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[-3, 20], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-3, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-3, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-1, 10], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[-1, 10], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[-1, 10], 
      Rational[3, 20], 
      Rational[5, 12]}, {
      Rational[-1, 10], 
      Rational[1, 5], 
      Rational[5, 12]}, {
      Rational[-1, 10], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[-1, 10], 
      Rational[7, 20], 
      Rational[7, 24]}, {
      Rational[-1, 10], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[-1, 10], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[-1, 10], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-1, 10], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-1, 10], 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[-1, 20], 0, 
      Rational[1, 6]}, {
      Rational[-1, 20], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[-1, 20], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[-1, 20], 
      Rational[3, 20], 
      Rational[5, 12]}, {
      Rational[-1, 20], 
      Rational[1, 5], 
      Rational[5, 12]}, {
      Rational[-1, 20], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[-1, 20], 
      Rational[7, 20], 
      Rational[7, 24]}, {
      Rational[-1, 20], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[-1, 20], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[-1, 20], 
      Rational[1, 2], 
      Rational[1, 4]}, {
      Rational[-1, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[-1, 20], 
      Rational[3, 5], 
      Rational[1, 24]}, {0, 
      Rational[1, 20], 
      Rational[7, 24]}, {0, 
      Rational[1, 10], 
      Rational[3, 8]}, {0, 
      Rational[3, 20], 
      Rational[11, 24]}, {0, 
      Rational[1, 5], 
      Rational[5, 12]}, {0, 
      Rational[1, 4], 
      Rational[5, 12]}, {0, 
      Rational[3, 10], 
      Rational[7, 24]}, {0, 
      Rational[7, 20], 
      Rational[7, 24]}, {0, 
      Rational[2, 5], 
      Rational[1, 3]}, {0, 
      Rational[9, 20], 
      Rational[7, 24]}, {0, 
      Rational[11, 20], 
      Rational[1, 12]}, {0, 
      Rational[3, 5], 
      Rational[1, 24]}, {
      Rational[1, 20], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[1, 20], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[1, 20], 
      Rational[3, 20], 
      Rational[11, 24]}, {
      Rational[1, 20], 
      Rational[1, 5], 
      Rational[11, 24]}, {
      Rational[1, 20], 
      Rational[1, 4], 
      Rational[5, 12]}, {
      Rational[1, 20], 
      Rational[3, 10], 
      Rational[7, 24]}, {
      Rational[1, 20], 
      Rational[7, 20], 
      Rational[7, 24]}, {
      Rational[1, 20], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[1, 20], 
      Rational[9, 20], 
      Rational[7, 24]}, {
      Rational[1, 20], 
      Rational[1, 2], 
      Rational[1, 6]}, {
      Rational[1, 20], 
      Rational[11, 20], 
      Rational[1, 12]}, {
      Rational[1, 10], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[1, 10], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[1, 10], 
      Rational[3, 20], 
      Rational[11, 24]}, {
      Rational[1, 10], 
      Rational[1, 5], 
      Rational[11, 24]}, {
      Rational[1, 10], 
      Rational[1, 4], 
      Rational[11, 24]}, {
      Rational[1, 10], 
      Rational[3, 10], 
      Rational[1, 3]}, {
      Rational[1, 10], 
      Rational[7, 20], 
      Rational[1, 3]}, {
      Rational[1, 10], 
      Rational[2, 5], 
      Rational[7, 24]}, {
      Rational[1, 10], 
      Rational[9, 20], 
      Rational[1, 6]}, {
      Rational[1, 10], 
      Rational[1, 2], 
      Rational[1, 8]}, {
      Rational[1, 10], 
      Rational[11, 20], 
      Rational[1, 24]}, {
      Rational[3, 20], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[3, 20], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[3, 20], 
      Rational[3, 20], 
      Rational[5, 12]}, {
      Rational[3, 20], 
      Rational[1, 5], 
      Rational[11, 24]}, {
      Rational[3, 20], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[3, 20], 
      Rational[3, 10], 
      Rational[1, 3]}, {
      Rational[3, 20], 
      Rational[7, 20], 
      Rational[3, 8]}, {
      Rational[3, 20], 
      Rational[9, 20], 
      Rational[1, 8]}, {
      Rational[3, 20], 
      Rational[1, 2], 
      Rational[1, 12]}, {
      Rational[3, 20], 
      Rational[11, 20], 
      Rational[1, 24]}, {
      Rational[1, 5], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[1, 5], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[1, 5], 
      Rational[3, 20], 
      Rational[5, 12]}, {
      Rational[1, 5], 
      Rational[1, 4], 
      Rational[3, 8]}, {
      Rational[1, 5], 
      Rational[3, 10], 
      Rational[1, 3]}, {
      Rational[1, 5], 
      Rational[7, 20], 
      Rational[1, 3]}, {
      Rational[1, 5], 
      Rational[2, 5], 
      Rational[1, 8]}, {
      Rational[1, 5], 
      Rational[9, 20], 
      Rational[1, 12]}, {
      Rational[1, 5], 
      Rational[1, 2], 
      Rational[1, 24]}, {
      Rational[1, 5], 
      Rational[11, 20], 
      Rational[1, 24]}, {
      Rational[1, 4], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[1, 4], 
      Rational[1, 10], 
      Rational[3, 8]}, {
      Rational[1, 4], 
      Rational[3, 20], 
      Rational[3, 8]}, {
      Rational[1, 4], 
      Rational[1, 5], 
      Rational[1, 3]}, {
      Rational[1, 4], 
      Rational[1, 4], 
      Rational[1, 3]}, {
      Rational[1, 4], 
      Rational[3, 10], 
      Rational[7, 24]}, {
      Rational[1, 4], 
      Rational[7, 20], 
      Rational[1, 8]}, {
      Rational[1, 4], 
      Rational[2, 5], 
      Rational[1, 12]}, {
      Rational[1, 4], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[1, 4], 
      Rational[1, 2], 
      Rational[1, 24]}, {
      Rational[1, 4], 
      Rational[11, 20], 
      Rational[1, 24]}, {
      Rational[3, 10], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[3, 10], 
      Rational[1, 10], 
      Rational[1, 3]}, {
      Rational[3, 10], 
      Rational[3, 20], 
      Rational[1, 3]}, {
      Rational[3, 10], 
      Rational[1, 5], 
      Rational[7, 24]}, {
      Rational[3, 10], 
      Rational[1, 4], 
      Rational[7, 24]}, {
      Rational[3, 10], 
      Rational[3, 10], 
      Rational[1, 8]}, {
      Rational[3, 10], 
      Rational[7, 20], 
      Rational[1, 12]}, {
      Rational[3, 10], 
      Rational[2, 5], 
      Rational[1, 12]}, {
      Rational[3, 10], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[3, 10], 
      Rational[1, 2], 
      Rational[1, 24]}, {
      Rational[3, 10], 
      Rational[11, 20], 
      Rational[1, 24]}, {
      Rational[7, 20], 
      Rational[1, 20], 
      Rational[7, 24]}, {
      Rational[7, 20], 
      Rational[1, 10], 
      Rational[7, 24]}, {
      Rational[7, 20], 
      Rational[3, 20], 
      Rational[7, 24]}, {
      Rational[7, 20], 
      Rational[1, 5], 
      Rational[1, 4]}, {
      Rational[7, 20], 
      Rational[1, 4], 
      Rational[1, 8]}, {
      Rational[7, 20], 
      Rational[3, 10], 
      Rational[1, 12]}, {
      Rational[7, 20], 
      Rational[7, 20], 
      Rational[1, 12]}, {
      Rational[7, 20], 
      Rational[2, 5], 
      Rational[1, 24]}, {
      Rational[7, 20], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[7, 20], 
      Rational[1, 2], 
      Rational[1, 24]}, {
      Rational[2, 5], 
      Rational[1, 10], 
      Rational[1, 4]}, {
      Rational[2, 5], 
      Rational[3, 20], 
      Rational[1, 4]}, {
      Rational[2, 5], 
      Rational[1, 5], 
      Rational[1, 12]}, {
      Rational[2, 5], 
      Rational[1, 4], 
      Rational[1, 12]}, {
      Rational[2, 5], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[2, 5], 
      Rational[7, 20], 
      Rational[1, 24]}, {
      Rational[2, 5], 
      Rational[2, 5], 
      Rational[1, 24]}, {
      Rational[2, 5], 
      Rational[9, 20], 
      Rational[1, 24]}, {
      Rational[9, 20], 
      Rational[1, 20], 
      Rational[1, 4]}, {
      Rational[9, 20], 
      Rational[1, 10], 
      Rational[1, 8]}, {
      Rational[9, 20], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[9, 20], 
      Rational[1, 5], 
      Rational[1, 12]}, {
      Rational[9, 20], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[9, 20], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[9, 20], 
      Rational[7, 20], 
      Rational[1, 24]}, {
      Rational[9, 20], 
      Rational[2, 5], 
      Rational[1, 24]}, {
      Rational[1, 2], 
      Rational[1, 20], 
      Rational[1, 12]}, {
      Rational[1, 2], 
      Rational[1, 10], 
      Rational[1, 12]}, {
      Rational[1, 2], 
      Rational[3, 20], 
      Rational[1, 12]}, {
      Rational[1, 2], 
      Rational[1, 5], 
      Rational[1, 24]}, {
      Rational[1, 2], 
      Rational[1, 4], 
      Rational[1, 24]}, {
      Rational[1, 2], 
      Rational[3, 10], 
      Rational[1, 24]}, {
      Rational[11, 20], 
      Rational[1, 20], 
      Rational[1, 24]}, {
      Rational[11, 20], 
      Rational[1, 10], 
      Rational[1, 24]}, {
      Rational[11, 20], 
      Rational[3, 20], 
      Rational[1, 24]}},
    SelectWithContents->True,
    Selectable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"levelExtra", "[", "6", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"250", ",", "300", ",", "301", ",", "400", ",", "401"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.909567170743404*^9, 3.909567196572633*^9}},
 CellLabel->
  "In[693]:=",ExpressionUUID->"4c781d70-5f47-46d9-b159-f67f9ff23ad8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main", "Section",
 CellChangeTimes->{{3.909486341123774*^9, 
  3.909486341540037*^9}},ExpressionUUID->"65d917f8-e377-41c9-a7d9-\
15869dae7c62"],

Cell["\<\
The points have been checked for n=1,.. 100, here we give the list of extra \
checks.
Return NaN if the point does not satisfy unitarity.\
\>", "Text",
 CellChangeTimes->{
  3.909589061193235*^9, {3.909589593795843*^9, 3.9095895944569674`*^9}, {
   3.9095898261593027`*^9, 3.909589839904085*^9}, {3.9095899431611013`*^9, 
   3.9095899435234623`*^9}, {3.9095901000496683`*^9, 3.909590119550941*^9}, {
   3.9096463693945637`*^9, 
   3.909646370665352*^9}},ExpressionUUID->"6a95ade5-910e-4095-8098-\
83ab1e9004cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"askLevelsChecked", "[", "point_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"isValid", ",", 
      RowBox[{"checked", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"150", ",", "200"}], "}"}]}], ",", 
      RowBox[{"numberExtraList", "=", "6"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"isValid", " ", "=", " ", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"allPoints", " ", ",", "point"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"extraCheck", "[", "i", "]"}], ",", " ", "point"}], "]"}], 
         ",", " ", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"checked", ",", 
           RowBox[{"levelExtra", "[", "i", "]"}]}], " ", "]"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numberExtraList"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"isValid", ",", 
       RowBox[{
        RowBox[{"checked", "//", "Flatten"}], "//", "Union"}], ",", " ", 
       "NaN"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.909485513117235*^9, 3.90948553071154*^9}, {
   3.909485622478023*^9, 3.909485863792292*^9}, 3.909497978923657*^9, {
   3.9095147099863043`*^9, 3.909514711777219*^9}, 3.909572186552812*^9, 
   3.909589720809169*^9, 3.909589800623158*^9},
 CellLabel->
  "In[782]:=",ExpressionUUID->"ace30680-c997-431a-9598-f3a6605a7b47"],

Cell[BoxData[
 RowBox[{"(*", "Example", "*)"}]], "Input",
 CellChangeTimes->{{3.909589076086549*^9, 
  3.909589079122911*^9}},ExpressionUUID->"b66849cd-1d4b-468b-9eae-\
dea3a5a6be14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"askLevelsChecked", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["7", "10"]}], ",", "0", ",", 
    FractionBox["1", "24"]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9094872716977386`*^9, 3.909487300272793*^9}, 
   3.9095898057165413`*^9},
 CellLabel->
  "In[783]:=",ExpressionUUID->"7d696f04-4dc2-49d3-8778-2c3920e76efe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "150", ",", "200", ",", "250", ",", "300", ",", "325", ",", "350", ",", 
   "400"}], "}"}]], "Output",
 CellChangeTimes->{3.909487300711631*^9, 3.909497982337371*^9, 
  3.909565840850542*^9, 3.9095721883692303`*^9, 3.909589081142709*^9, 
  3.909589806087777*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"c433223b-b09a-4803-a25a-4859285dfcf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simple plot", "Subsubsection",
 CellChangeTimes->{{3.909486609936866*^9, 3.9094866139501247`*^9}, {
  3.909589572684493*^9, 3.909589580126783*^9}, {3.909589885638033*^9, 
  3.909589886109068*^9}},ExpressionUUID->"ac36826d-0d0e-4b03-ad67-\
d10eafc77058"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"This", " ", "correspond", " ", "to", " ", "Figure", " ", "12"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.909589263245721*^9, 
  3.909589298379466*^9}},ExpressionUUID->"caa1e609-7a23-4fed-89ad-\
e77d34a5c5c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"allPoints", ",", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c0_", ",", " ", "c1_", ",", " ", "\[Lambda]_"}], "}"}], ":>", 
     " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c0", ",", "c1", ",", "\[Lambda]"}], "}"}], "/;", " ", 
      RowBox[{"\[Lambda]", ">=", "0"}]}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"#", ",", " ", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<c0\>\"", ",", "\"\<c1\>\"", ",", " ", "\"\<\[Lambda]\>\""}], 
       "}"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9094861205085793`*^9, 3.909486188886116*^9}, 
   3.909486225483111*^9, {3.909486261261138*^9, 3.909486299190333*^9}, {
   3.909486634668751*^9, 3.9094866708869333`*^9}, 3.909498027609153*^9, 
   3.909511051863862*^9, {3.9095111311537313`*^9, 3.909511172282207*^9}, {
   3.909514726672091*^9, 3.90951472917924*^9}, {3.9095154471113787`*^9, 
   3.909515472965741*^9}, {3.909515549529449*^9, 3.909515600446331*^9}, {
   3.909515634258445*^9, 3.909515704561795*^9}, 3.909563037739675*^9, {
   3.9095630751164093`*^9, 3.909563075205113*^9}, 3.909565670724288*^9, {
   3.909565749249446*^9, 3.9095657493852158`*^9}, {3.9095672041149483`*^9, 
   3.909567206773821*^9}, 3.909567363591209*^9, 3.909571952464473*^9, {
   3.9095722124326897`*^9, 3.909572246451552*^9}, {3.909572525756858*^9, 
   3.909572530584548*^9}, {3.9095891116757603`*^9, 3.909589118459689*^9}},
 CellLabel->
  "In[781]:=",ExpressionUUID->"ebd2b816-0c00-48dc-a238-4e06e4e925a8"],

Cell[BoxData[
 Graphics3DBox[{{
    {RGBColor[0.3315753, 0.4561011, 0.6388182], PointSize[
     0.009722222222222222], 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-1., 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.95, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.95, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.9, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.9, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.9, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0., 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.85, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.85, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.85, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.85, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.85, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0., 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.8, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.8, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0., 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.75, 0.5, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.75, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.75, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0., 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.7, 0.4, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.7, 0.45, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.7, 0.5, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.7, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.7, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0., 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.65, 0.3, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.65, 0.35, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.65, 0.4, 0.125}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.65, 0.4, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.65, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.65, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.65, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.65, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.65, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.65, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.65, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0., 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.2, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.25, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.3, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.6, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.6, 0.35, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.6, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.6, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.6, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.6, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.6, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.6, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.6, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.6, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.6, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.6, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0., 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.05, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.1, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.15, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.2, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.55, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.55, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.55, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.55, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.55, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.55, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.55, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.55, 0.45, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.55, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.55, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.55, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.55, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.55, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.55, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0., 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.5, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.5, 0.35, 0.25}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.5, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.5, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.5, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.5, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.5, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.5, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.5, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.5, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.5, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.5, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.5, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.5, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.5, 0.45, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.5, 0.45, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.5, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.5, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.5, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.5, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.5, 0.5, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.5, 0.5, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.5, 0.5, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.5, 0.5, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.5, 0.5, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.5, 0.5, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.5, 0.5, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.5, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.5, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.1, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.15, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.45, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.45, 0.3, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.45, 0.3, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.45, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.45, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.45, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.45, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.45, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.45, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.45, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.45, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.45, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.45, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.45, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.45, 0.45, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.45, 0.45, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.45, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.45, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.45, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.45, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.45, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.45, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.45, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.1, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.4, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.3, 0.25}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.4, 0.3, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.4, 0.3, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.4, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.4, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.4, 0.35, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.4, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.4, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.4, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.4, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.4, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.4, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.4, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.4, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.4, 0.45, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.4, 0.45, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.4, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.4, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.4, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.4, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.4, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.4, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.4, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.2, 0.25}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.35, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.25, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.35, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.35, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.35, 0.35, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.35, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.35, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.35, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.35, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.35, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.35, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.35, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.35, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.35, 0.45, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.35, 0.45, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.35, 0.45, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.35, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.35, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.35, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.35, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.35, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.35, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.3, 0.3, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.3, 0.35, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.3, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.3, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.3, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.3, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.3, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.3, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.3, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.3, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.3, 0.45, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.3, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.3, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.3, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.3, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.3, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.3, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.25, 0.2, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.25, 0.3, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.25, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.25, 0.35, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.25, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.25, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.25, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.25, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.25, 0.4, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.25, 0.4, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.25, 0.4, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.25, 0.4, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.25, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.25, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.25, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.25, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.25, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.25, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.25, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.2, 0.15, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.2, 0.2, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.2, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.2, 0.3, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.2, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.2, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.2, 0.35, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.2, 0.35, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.2, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.2, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.2, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.2, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.2, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.2, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.2, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.2, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.2, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.15, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.15, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.15, 0.15, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.15, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.15, 0.2, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.15, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.15, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.15, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.15, 0.3, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.15, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.15, 0.3, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.15, 0.35, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.15, 0.35, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.15, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.15, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.15, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.15, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.15, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.15, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.15, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.1, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.1, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.1, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.1, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.1, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.1, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.1, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.1, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.1, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.1, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.1, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.1, 0.3, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.1, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.1, 0.3, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{-0.1, 0.3, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.1, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.1, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.1, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.1, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.1, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.1, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.1, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.05, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.05, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.05, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.05, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.05, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.05, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.05, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.05, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.05, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{-0.05, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{-0.05, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{-0.05, 0.3, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{-0.05, 0.3, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], 
      Point3DBox[{-0.05, 0.3, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{-0.05, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{-0.05, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{-0.05, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{-0.05, 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{-0.05, 0.5, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{-0.05, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{-0.05, 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0., 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0., 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0., 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0., 0.15, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0., 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0., 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0., 0.25, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0., 0.25, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0., 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0., 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0., 0.5, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0., 0.5, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0., 0.5, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0., 0.5, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0., 0.5, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0., 0.5, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0., 0.5, 0.4583333333333333}]}, 
     {RGBColor[0.857359, 0.131106, 0.132128], Point3DBox[{0., 0.5, 0.5}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0., 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0., 0.6, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.05, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.05, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.05, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.05, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.05, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.05, 0.15, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.05, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.05, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.05, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.05, 0.2, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.05, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.05, 0.25, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.05, 0.25, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.05, 0.45, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.05, 0.45, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.05, 0.45, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.05, 0.5, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.05, 0.5, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.05, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.05, 0.55, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.1, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.1, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.1, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.1, 0.15, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.1, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.1, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.1, 0.2, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.1, 0.25, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.1, 0.25, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.1, 0.25, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.1, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.1, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.1, 0.4, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.1, 0.4, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.45, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.1, 0.45, 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.1, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.1, 0.5, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.1, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.15, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.15, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.15, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.15, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.15, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.8893551818181817, 0.3662789090909089, 0.17481418181818179`], 
      Point3DBox[{0.15, 0.2, 0.4583333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.15, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.15, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.15, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.15, 0.35, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.4, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.15, 0.4, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.15, 0.4, 0.20833333333333334`}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.15, 0.4, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.15, 0.45, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.15, 0.5, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.15, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.2, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.2, 0.15, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.2, 0.15, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.2, 0.2, 0.375}]}, 
     {RGBColor[0.9011811818181819, 0.5711112727272724, 0.21431218181818176`], 
      Point3DBox[{0.2, 0.2, 0.4166666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.2, 0.25, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.3, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.35, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.2, 0.35, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.2, 0.35, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.2, 0.35, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.2, 0.35, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.2, 0.35, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.2, 0.4, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.2, 0.45, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.2, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.25, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.25, 0.1, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.25, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.8384345454545454, 0.6890935454545455, 0.24538763636363634`], 
      Point3DBox[{0.25, 0.15, 0.375}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.25, 0.2, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.25, 0.25, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.3, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.25, 0.3, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.25, 0.3, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.25, 0.3, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.25, 0.3, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.25, 0.35, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.25, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.25, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.3, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.3, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.3, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.3, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.3, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.3, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.3, 0.1, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.3, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.3, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.3, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.7213127272727273, 0.7386940909090909, 0.29219645454545456`], 
      Point3DBox[{0.3, 0.15, 0.3333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.3, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.3, 0.2, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.3, 0.2, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.25, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.3, 0.25, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.3, 0.25, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.3, 0.25, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.3, 0.25, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.3, 0.3, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.3, 0.4, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.3, 0.55, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.35, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.35, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.35, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.35, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.35, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.35, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.35, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.35, 0.1, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.35, 0.1, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0.15, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.35, 0.15, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.35, 0.15, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.35, 0.15, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.35, 0.15, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0.2, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.35, 0.2, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.35, 0.2, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.35, 0.2, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.35, 0.25, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.3, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.35, 0.35, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.35, 0.5, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.4, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.4, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.4, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.4, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.4, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.4, 0.05, 0.25}]}, 
     {RGBColor[0.5819508181818184, 0.7399549090909091, 0.38097727272727266`], 
      Point3DBox[{0.4, 0.05, 0.2916666666666667}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.4, 0.1, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.4, 0.1, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.4, 0.1, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.4, 0.1, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.4, 0.15, 0.125}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.4, 0.15, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.4, 0.25, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.4, 0.45, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.45, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.45, 0., 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.45, 0., 0.16666666666666666`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.45, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.45, 0.05, 0.125}]}, 
     {RGBColor[0.2805936363636364, 0.5226316363636364, 0.7796697272727273], 
      Point3DBox[{0.45, 0.05, 0.16666666666666666`}]}, 
     {RGBColor[0.35055981818181825`, 0.6429982727272727, 0.6627781818181817], 
      Point3DBox[{0.45, 0.05, 0.20833333333333334`}]}, 
     {RGBColor[0.45263518181818196`, 0.7095047272727273, 0.5131467272727271], 
      Point3DBox[{0.45, 0.05, 0.25}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.45, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.45, 0.1, 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.45, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.45, 0.2, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.35, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.45, 0.4, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0., 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.5, 0., 0.08333333333333333}]}, 
     {RGBColor[0.24468436363636362`, 0.3488914545454546, 0.8118174545454546], 
      Point3DBox[{0.5, 0., 0.125}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.5, 0.05, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.5, 0.1, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.15, 0.041666666666666664`}]}, 
     {RGBColor[
      0.28363636363636363`, 0.16658272727272727`, 0.7120521818181818], 
      Point3DBox[{0.5, 0.15, 0.08333333333333333}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.2, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.25, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.5, 0.3, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.55, 0., 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.55, 0.05, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.55, 0.1, 0.041666666666666664`}]}, 
     {RGBColor[0.471412, 0.108766, 0.527016], 
      Point3DBox[{0.55, 0.15, 0.041666666666666664`}]}}, {}, {}}, {}},
  Axes->True,
  AxesLabel->{
    FormBox["\"c0\"", TraditionalForm], 
    FormBox["\"c1\"", TraditionalForm], 
    FormBox["\"\[Lambda]\"", TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{439.40026446887106`, 238.03062604466018`},
  ImageSizeRaw->Automatic,
  Lighting->"Neutral",
  PlotRange->{{-1., 0.55}, {0., 0.6}, Automatic},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.263562159181563, -3.115993497158736, 0.37946698874724016`},
  ViewVertical->{0.16668536442329004`, -0.1796213126200555, 
   0.9695113064527527}]], "Output",
 CellChangeTimes->{3.90958912099511*^9},
 CellLabel->
  "Out[781]=",ExpressionUUID->"7a44e800-e87c-40ea-a9e8-e60ad1ecd75d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1338, 847},
WindowMargins->{{Automatic, 1018}, {94, Automatic}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fc401f06-f2dd-4543-8deb-bdeb212450ca"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 365, 5, 98, "Title",ExpressionUUID->"0d8624ca-5b66-43cd-acb1-af9162245dbd"],
Cell[948, 29, 382, 8, 35, "Text",ExpressionUUID->"d479caa6-8bb9-4f7a-a1f8-83505e57326c"],
Cell[CellGroupData[{
Cell[1355, 41, 212, 4, 67, "Section",ExpressionUUID->"0aca6adf-dbdd-4fcf-889f-82609b1af396"],
Cell[1570, 47, 384, 9, 30, "Input",ExpressionUUID->"607be409-d1dc-4cdf-9758-11d554dc40cb"],
Cell[1957, 58, 925, 17, 196, "Text",ExpressionUUID->"c4232ea7-8020-4bc1-a001-97a9ea1150a5"],
Cell[2885, 77, 130188, 5052, 35, "Input",ExpressionUUID->"62b4d661-b3a3-4445-80f2-2696fe2558c6"],
Cell[133076, 5131, 790, 17, 30, "Input",ExpressionUUID->"73fce8ea-0a1d-4033-940b-e45c8d80c148"],
Cell[133869, 5150, 6298, 219, 57, "Input",ExpressionUUID->"9b7669f6-df31-47ce-8874-95cfda373d1c"],
Cell[140170, 5371, 3041, 98, 57, "Input",ExpressionUUID->"f9fa7b27-ba1e-4474-856e-1f28c10daad4"],
Cell[143214, 5471, 2228, 66, 57, "Input",ExpressionUUID->"c394dd42-99fd-4896-aa40-923a21be45bf"],
Cell[145445, 5539, 2186, 64, 57, "Input",ExpressionUUID->"e8b6bc6d-c991-4a14-b8e2-5210d40be1f6"],
Cell[147634, 5605, 2238, 70, 57, "Input",ExpressionUUID->"d177f8c2-5e5d-407e-ad33-cb61ee4af330"],
Cell[149875, 5677, 23989, 953, 57, "Input",ExpressionUUID->"4c781d70-5f47-46d9-b159-f67f9ff23ad8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173901, 6635, 149, 3, 67, "Section",ExpressionUUID->"65d917f8-e377-41c9-a7d9-15869dae7c62"],
Cell[174053, 6640, 521, 11, 58, "Text",ExpressionUUID->"6a95ade5-910e-4095-8098-83ab1e9004cf"],
Cell[174577, 6653, 1728, 42, 199, "Input",ExpressionUUID->"ace30680-c997-431a-9598-f3a6605a7b47"],
Cell[176308, 6697, 183, 4, 30, "Input",ExpressionUUID->"b66849cd-1d4b-468b-9eae-dea3a5a6be14"],
Cell[CellGroupData[{
Cell[176516, 6705, 374, 10, 48, "Input",ExpressionUUID->"7d696f04-4dc2-49d3-8778-2c3920e76efe"],
Cell[176893, 6717, 387, 9, 34, "Output",ExpressionUUID->"c433223b-b09a-4803-a25a-4859285dfcf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177317, 6731, 259, 4, 45, "Subsubsection",ExpressionUUID->"ac36826d-0d0e-4b03-ad67-d10eafc77058"],
Cell[177579, 6737, 252, 6, 30, "Input",ExpressionUUID->"caa1e609-7a23-4fed-89ad-e77d34a5c5c9"],
Cell[CellGroupData[{
Cell[177856, 6747, 1671, 34, 30, "Input",ExpressionUUID->"ebd2b816-0c00-48dc-a238-4e06e4e925a8"],
Cell[179530, 6783, 216495, 3771, 255, "Output",ExpressionUUID->"7a44e800-e87c-40ea-a9e8-e60ad1ecd75d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


